SparseAuto: An Auto-Scheduler for Sparse Tensor Computations Using Recursive Loop Nest Restructuring

Automated code generation and performance enhancements for sparse tensor algebra have become essential in many real-world applications, such as quantum computing, physical simulations, computational chemistry, and machine learning. General sparse tensor algebra compilers are not always versatile enough to generate asymptotically optimal code for sparse tensor contractions. This paper shows how to generate asymptotically better schedules for complex sparse tensor expressions using kernel fission and fusion. We present generalized loop restructuring transformations to reduce asymptotic time complexity and memory footprint. Furthermore, we present an auto-scheduler that uses a partially ordered set (poset)-based cost model that uses both time and auxiliary memory complexities to prune the search space of schedules. In addition, we highlight the use of Satisfiability Module Theory (SMT) solvers in sparse auto-schedulers to approximate the Pareto frontier of better schedules to the smallest number of possible schedules, with user-defined constraints available at compile-time. Finally, we show that our auto-scheduler can select better-performing schedules and generate code for them. Our results show that the auto-scheduler provided schedules achieve orders-of-magnitude speedup compared to the code generated by the Tensor Algebra Compiler (TACO) for several computations on different real-world tensors.

==> SparseTDA-Paper/copy_graphs.sh <==
#!/bin/bash


cp /home/min/a/kadhitha/workspace/my_taco/tensor-schedules/plots/plot2.png /home/min/a/kadhitha/workspace/my_taco/SparseTDA-Paper/images/evaluation/tensor_contract.png
cp /home/min/a/kadhitha/workspace/my_taco/tensor-schedules/plots/plot3.png /home/min/a/kadhitha/workspace/my_taco/SparseTDA-Paper/images/evaluation/sddmm_spmm.png
cp /home/min/a/kadhitha/workspace/my_taco/tensor-schedules/plots/plot4.png /home/min/a/kadhitha/workspace/my_taco/SparseTDA-Paper/images/evaluation/sddmm_spmm_gemm.png
cp /home/min/a/kadhitha/workspace/my_taco/tensor-schedules/plots/plot5.png /home/min/a/kadhitha/workspace/my_taco/SparseTDA-Paper/images/evaluation/spttm_ttm.png
cp /home/min/a/kadhitha/workspace/my_taco/tensor-schedules/plots/plot6.png /home/min/a/kadhitha/workspace/my_taco/SparseTDA-Paper/images/evaluation/spttm_spttm.png
cp /home/min/a/kadhitha/workspace/my_taco/tensor-schedules/plots/plot7.png /home/min/a/kadhitha/workspace/my_taco/SparseTDA-Paper/images/evaluation/spmmh_gemm.png
cp /home/min/a/kadhitha/workspace/my_taco/tensor-schedules/plots/plot8.png /home/min/a/kadhitha/workspace/my_taco/SparseTDA-Paper/images/evaluation/spmm_gemm.png
cp /home/min/a/kadhitha/workspace/my_taco/tensor-schedules/plots/plot9.png /home/min/a/kadhitha/workspace/my_taco/SparseTDA-Paper/images/evaluation/mttkrp_gemm.png

# cp /home/min/a/kadhitha/workspace/my_taco/tensor-schedules/webase-scaling.png /home/min/a/kadhitha/workspace/my_taco/SparseTDA-Paper/images/scaling/webase-scaling.png
# cp /home/min/a/kadhitha/workspace/my_taco/tensor-schedules/darpa-scaling.png /home/min/a/kadhitha/workspace/my_taco/SparseTDA-Paper/images/scaling/darpa-scaling.png

# cp /home/min/a/kadhitha/workspace/my_taco/tensor-schedules/ttmc_compare_nell2.png /home/min/a/kadhitha/workspace/my_taco/SparseTDA-Paper/images/evaluation/ttmc_compare_nell2.png
# cp /home/min/a/kadhitha/workspace/my_taco/tensor-schedules/ttmc_compare_flickr.png /home/min/a/kadhitha/workspace/my_taco/SparseTDA-Paper/images/evaluation/ttmc_compare_flickr.png

# cp /home/min/a/kadhitha/workspace/my_taco/tensor-schedules/test8_all_schedules_64x64.png /home/min/a/kadhitha/workspace/my_taco/SparseTDA-Paper/images/evaluation/test8_all_schedules_64x64.png
# cp /home/min/a/kadhitha/workspace/my_taco/tensor-schedules/test8_all_schedules_128x128.png /home/min/a/kadhitha/workspace/my_taco/SparseTDA-Paper/images/evaluation/test8_all_schedules_128x128.png


==> SparseTDA-Paper/copy_papers.sh <==
cp ./cover-letter/cover-letter.pdf ~/Downloads/cover-letter.pdf
cp ./paper.pdf ~/Downloads/camera-ready.pdf

==> SparseTDA-Paper/scripts/schedule_placement.py <==
import matplotlib.pyplot as plt
import matplotlib.patches as patches

# Create a figure and a set of subplots
fig, ax = plt.subplots()

rectangle2 = patches.Rectangle((204.8, 0), 822083584000.0, 40, edgecolor='r', facecolor='r', alpha=0.1, linewidth=2.5)
ax.add_patch(rectangle2)
ax.text(204.8, 0., '1a', fontsize=12, ha='right', va='top', color='red')

rectangle = patches.Rectangle((204825.6, 400), 822083584000.0, 4000, edgecolor='b', facecolor='b', alpha=0.1, linewidth=2.5)
ax.add_patch(rectangle)
ax.text(204825.6, 400., '1b', fontsize=12, ha='right', va='top', color='blue')

rectangle3 = patches.Rectangle((204803.2, 400), 107377131520000.0, 6400000, edgecolor='green', facecolor='green', alpha=0.1, linewidth=2.5)
ax.add_patch(rectangle3)
ax.text(204803.2, 1000., '1c', fontsize=12, ha='right', va='top', color='green')

rectangle4 = patches.Rectangle((230403.2, 400), 489488384000.0, 6400000, edgecolor='orange', facecolor='orange', alpha=0.1, linewidth=2.5)
ax.add_patch(rectangle4)
ax.text(904803.2, 400., '1d', fontsize=12, ha='right', va='top', color='orange')

rectangle5 = patches.Rectangle((230403.2, 3600), 489488384000.0, 7424000, edgecolor='cyan', facecolor='cyan', alpha=0.3, linewidth=2.5)
ax.add_patch(rectangle5)
ax.text(204803.2, 3600., '1e', fontsize=12, ha='right', va='top', color='cyan')

# ax.plot([204.8, 1e5], [0, 0], color='green' , linewidth=2)

# Set the limits of the plot
ax.set_xlim(10, 1e13)
ax.set_ylim(-200, 4000)

# Set the scales to logarithmic
ax.set_xscale('log')
# ax.set_yscale('log')

# set x label as time complexity (units)
ax.set_xlabel('Time Complexity Range (Units)')
ax.set_ylabel('Auxiliary Memory Range (Units)')

# Save the figure as "placement.png"
plt.savefig('placement.png')


# Close the plot
plt.close(fig)


==> copy_graphs.sh <==
#!/bin/bash


cp /home/min/a/kadhitha/workspace/my_taco/tensor-schedules/plots/plot2.png /home/min/a/kadhitha/workspace/my_taco/SparseTDA-Paper/images/evaluation/tensor_contract.png
cp /home/min/a/kadhitha/workspace/my_taco/tensor-schedules/plots/plot3.png /home/min/a/kadhitha/workspace/my_taco/SparseTDA-Paper/images/evaluation/sddmm_spmm.png
cp /home/min/a/kadhitha/workspace/my_taco/tensor-schedules/plots/plot4.png /home/min/a/kadhitha/workspace/my_taco/SparseTDA-Paper/images/evaluation/sddmm_spmm_gemm.png
cp /home/min/a/kadhitha/workspace/my_taco/tensor-schedules/plots/plot5.png /home/min/a/kadhitha/workspace/my_taco/SparseTDA-Paper/images/evaluation/spttm_ttm.png
cp /home/min/a/kadhitha/workspace/my_taco/tensor-schedules/plots/plot6.png /home/min/a/kadhitha/workspace/my_taco/SparseTDA-Paper/images/evaluation/spttm_spttm.png
cp /home/min/a/kadhitha/workspace/my_taco/tensor-schedules/plots/plot7.png /home/min/a/kadhitha/workspace/my_taco/SparseTDA-Paper/images/evaluation/spmmh_gemm.png
cp /home/min/a/kadhitha/workspace/my_taco/tensor-schedules/plots/plot8.png /home/min/a/kadhitha/workspace/my_taco/SparseTDA-Paper/images/evaluation/spmm_gemm.png
cp /home/min/a/kadhitha/workspace/my_taco/tensor-schedules/plots/plot9.png /home/min/a/kadhitha/workspace/my_taco/SparseTDA-Paper/images/evaluation/mttkrp_gemm.png

# cp /home/min/a/kadhitha/workspace/my_taco/tensor-schedules/webase-scaling.png /home/min/a/kadhitha/workspace/my_taco/SparseTDA-Paper/images/scaling/webase-scaling.png
# cp /home/min/a/kadhitha/workspace/my_taco/tensor-schedules/darpa-scaling.png /home/min/a/kadhitha/workspace/my_taco/SparseTDA-Paper/images/scaling/darpa-scaling.png

# cp /home/min/a/kadhitha/workspace/my_taco/tensor-schedules/ttmc_compare_nell2.png /home/min/a/kadhitha/workspace/my_taco/SparseTDA-Paper/images/evaluation/ttmc_compare_nell2.png
# cp /home/min/a/kadhitha/workspace/my_taco/tensor-schedules/ttmc_compare_flickr.png /home/min/a/kadhitha/workspace/my_taco/SparseTDA-Paper/images/evaluation/ttmc_compare_flickr.png

# cp /home/min/a/kadhitha/workspace/my_taco/tensor-schedules/test8_all_schedules_64x64.png /home/min/a/kadhitha/workspace/my_taco/SparseTDA-Paper/images/evaluation/test8_all_schedules_64x64.png
# cp /home/min/a/kadhitha/workspace/my_taco/tensor-schedules/test8_all_schedules_128x128.png /home/min/a/kadhitha/workspace/my_taco/SparseTDA-Paper/images/evaluation/test8_all_schedules_128x128.png


==> copy_papers.sh <==
cp ./cover-letter/cover-letter.pdf ~/Downloads/cover-letter.pdf
cp ./paper.pdf ~/Downloads/camera-ready.pdf

==> scripts/schedule_placement.py <==
import matplotlib.pyplot as plt
import matplotlib.patches as patches

# Create a figure and a set of subplots
fig, ax = plt.subplots()

rectangle2 = patches.Rectangle((204.8, 0), 822083584000.0, 40, edgecolor='r', facecolor='r', alpha=0.1, linewidth=2.5)
ax.add_patch(rectangle2)
ax.text(204.8, 0., '1a', fontsize=12, ha='right', va='top', color='red')

rectangle = patches.Rectangle((204825.6, 400), 822083584000.0, 4000, edgecolor='b', facecolor='b', alpha=0.1, linewidth=2.5)
ax.add_patch(rectangle)
ax.text(204825.6, 400., '1b', fontsize=12, ha='right', va='top', color='blue')

rectangle3 = patches.Rectangle((204803.2, 400), 107377131520000.0, 6400000, edgecolor='green', facecolor='green', alpha=0.1, linewidth=2.5)
ax.add_patch(rectangle3)
ax.text(204803.2, 1000., '1c', fontsize=12, ha='right', va='top', color='green')

rectangle4 = patches.Rectangle((230403.2, 400), 489488384000.0, 6400000, edgecolor='orange', facecolor='orange', alpha=0.1, linewidth=2.5)
ax.add_patch(rectangle4)
ax.text(904803.2, 400., '1d', fontsize=12, ha='right', va='top', color='orange')

rectangle5 = patches.Rectangle((230403.2, 3600), 489488384000.0, 7424000, edgecolor='cyan', facecolor='cyan', alpha=0.3, linewidth=2.5)
ax.add_patch(rectangle5)
ax.text(204803.2, 3600., '1e', fontsize=12, ha='right', va='top', color='cyan')

# ax.plot([204.8, 1e5], [0, 0], color='green' , linewidth=2)

# Set the limits of the plot
ax.set_xlim(10, 1e13)
ax.set_ylim(-200, 4000)

# Set the scales to logarithmic
ax.set_xscale('log')
# ax.set_yscale('log')

# set x label as time complexity (units)
ax.set_xlabel('Time Complexity Range (Units)')
ax.set_ylabel('Auxiliary Memory Range (Units)')

# Save the figure as "placement.png"
plt.savefig('placement.png')


# Close the plot
plt.close(fig)

